Reference Energies for Double Excitations: Improvement and Extension

In the realm of photochemistry, the significance of double excitations (also known as doubly-excited states), where two electrons are concurrently elevated to higher energy levels, lies in their involvement in key electronic transitions essential in light-induced chemical reactions as well as their challenging nature from the computational theoretical chemistry point of view. Based on state-of-the-art electronic structure methods (such as high-order coupled-cluster, selected configuration interaction, and multiconfigurational methods), we improve and expand our prior set of accurate reference excitation energies for electronic states exhibiting a substantial amount of double excitations [http://dx.doi.org/10.1021/acs.jctc.8b01205; Loos et al. J. Chem. Theory Comput. 2019, 15, 1939]. This extended collection encompasses 47 electronic transitions across 26 molecular systems that we separate into two distinct subsets: (i) 28 "genuine" doubly-excited states where the transitions almost exclusively involve doubly-excited configurations and (ii) 19 "partial" doubly-excited states which exhibit a more balanced character between singly- and doubly-excited configurations. For each subset, we assess the performance of high-order coupled-cluster (CC3, CCSDT, CC4, and CCSDTQ) and multiconfigurational methods (CASPT2, CASPT3, PC-NEVPT2, and SC-NEVPT2). Using as a probe the percentage of single excitations involved in a given transition ($\%T_1$) computed at the CC3 level, we also propose a simple correction that reduces the errors of CC3 by a factor of 3, for both sets of excitations. We hope that this more complete and diverse compilation of double excitations will help future developments of electronic excited-state methodologies.

==> anc/Acrolein.xyz <==
C   -1.11645072           -0.68348783            0.00000000
C    1.20647847            0.83714564            0.00000000
C    3.46831059           -0.28872636            0.00000000
O   -3.23666415            0.19187203            0.00000000
H   -0.80613858           -2.74747338            0.00000000
H    0.98699813            2.86613511            0.00000000
H    5.20930864            0.77443560            0.00000000
H    3.60951559           -2.33000749            0.00000000


==> anc/Benzene.xyz <==
C    0.00000000            2.63144965            0.00000000
C   -2.27890225            1.31572483            0.00000000
C   -2.27890225           -1.31572483            0.00000000
C    0.00000000           -2.63144965            0.00000000
C    2.27890225           -1.31572483            0.00000000
C    2.27890225            1.31572483            0.00000000
H   -4.04725813            2.33668557            0.00000000
H   -4.04725813           -2.33668557            0.00000000
H   -0.00000000           -4.67337115            0.00000000
H    4.04725813           -2.33668557            0.00000000
H    4.04725813            2.33668557            0.00000000
H    0.00000000            4.67337115            0.00000000


==> anc/Benzoquinone.xyz <==
C    2.71467427            0.00000000            0.00000000
C   -2.71467427            0.00000000            0.00000000
C    1.26645689            2.38719964            0.00000000
C    1.26645689           -2.38719964            0.00000000
C   -1.26645689            2.38719964            0.00000000
C   -1.26645689           -2.38719964            0.00000000
O    5.02607647            0.00000000            0.00000000
O   -5.02607647            0.00000000            0.00000000
H    2.37218673            4.10318853            0.00000000
H    2.37218673           -4.10318853            0.00000000
H   -2.37218673            4.10318853            0.00000000
H   -2.37218673           -4.10318853            0.00000000


==> anc/Borole.xyz <==
B    0.00000000            0.00000000            2.44991435
C    0.00000000            2.35991046            0.62561328
C    0.00000000           -2.35991046            0.62561328
C    0.00000000            1.42526648           -1.74135978
C    0.00000000           -1.42526648           -1.74135978
H    0.00000000            0.00000000            4.69246473
H    0.00000000            4.35732912            1.03002724
H    0.00000000           -4.35732912            1.03002724
H    0.00000000            2.51021632           -3.47247633
H    0.00000000           -2.51021632           -3.47247633


==> anc/Butadiene.xyz <==
C    1.14656244            0.00000000            0.75468820
C   -1.14656244            0.00000000           -0.75468820
C    3.48132647            0.00000000           -0.22482805
C   -3.48132647            0.00000000            0.22482805
H    0.90770978            0.00000000            2.78883925
H   -0.90770978            0.00000000           -2.78883925
H    3.77525814            0.00000000           -2.24895470
H   -3.77525814            0.00000000            2.24895470
H    5.13664967            0.00000000            0.96861890
H   -5.13664967            0.00000000           -0.96861890


==> anc/Carbon_dimer.xyz <==
C    0.00000000            0.00000000            1.17922927
C    0.00000000            0.00000000           -1.17922927


==> anc/Carbon_trimer.xyz <==
C    0.00000000            0.00000000            0.00000000
C    0.00000000            0.00000000            2.45345613
C    0.00000000            0.00000000           -2.45345613


==> anc/Criegees_Intermediate.xyz <==
C   -2.14193693            0.46449461            0.00000000
O   -0.12214743           -0.85046436            0.00000000
O    2.09779397            0.38347786            0.00000000
H   -3.86593284           -0.61908241            0.00000000
H   -1.98533536            2.49983926            0.00000000


==> anc/Cyclobutadiene.xyz <==
C   -1.47868321           -1.27004715            0.00000000
C    1.47868321           -1.27004715            0.00000000
C   -1.47868321            1.27004715            0.00000000
C    1.47868321            1.27004715            0.00000000
H   -2.91448237           -2.70994518            0.00000000
H    2.91448237           -2.70994518            0.00000000
H   -2.91448237            2.70994518            0.00000000
H    2.91448237            2.70994518            0.00000000


==> anc/Cyclopentadiene.xyz <==
C    0.00000000            0.00000000           -2.33113051
C    0.00000000            2.22209092           -0.56871188
C    0.00000000           -2.22209092           -0.56871188
C    0.00000000            1.38514451            1.83772922
C    0.00000000           -1.38514451            1.83772922
H    1.66130504            0.00000000           -3.56414299
H   -1.66130504            0.00000000           -3.56414299
H    0.00000000            4.16550405           -1.18116624
H    0.00000000           -4.16550405           -1.18116624
H    0.00000000            2.54514584            3.51352303
H    0.00000000           -2.54514584            3.51352303


==> anc/Cyclopentadienethione.xyz <==
C    0.00000000            0.00000000            0.54718884
C    0.00000000            2.23394142           -1.11648863
C    0.00000000           -2.23394142           -1.11648863
C    0.00000000            1.40618242           -3.52381930
C    0.00000000           -1.40618242           -3.52381930
S    0.00000000            0.00000000            3.63323789
H    0.00000000            4.14572930           -0.42732005
H    0.00000000           -4.14572930           -0.42732005
H    0.00000000            2.55090221           -5.20908210
H    0.00000000           -2.55090221           -5.20908210


==> anc/Cyclopentadienone.xyz <==
C    0.00000000            0.00000000            1.45232781
C    0.00000000            2.26718523           -0.25413145
C    0.00000000           -2.26718523           -0.25413145
C    0.00000000            1.41557636           -2.63852689
C    0.00000000           -1.41557636           -2.63852689
O    0.00000000            0.00000000            3.74438847
H    0.00000000            4.18416912            0.42151096
H    0.00000000           -4.18416912            0.42151096
H    0.00000000            2.53760914           -4.33851399
H    0.00000000           -2.53760914           -4.33851399


==> anc/Diazete.xyz <==
C    1.04088890            1.37023206            0.00000000
C   -1.04088890           -1.37023206            0.00000000
N    1.80420222           -0.93584807            0.00000000
N   -1.80420222            0.93584807            0.00000000
H    2.06402011            3.13844681            0.00000000
H   -2.06402011           -3.13844681            0.00000000


==> anc/Ethylene.xyz <==
C    0.00000000            1.26026583            0.00000000
C    0.00000000           -1.26026583            0.00000000
H    0.00000000            2.32345976            1.74287672
H    0.00000000           -2.32345976            1.74287672
H    0.00000000            2.32345976           -1.74287672
H    0.00000000           -2.32345976           -1.74287672


==> anc/Formaldehyde.xyz <==
C    0.00000000            0.00000000           -1.13947666
O    0.00000000            0.00000000            1.14402883
H    0.00000000            1.76627623           -2.23398653
H    0.00000000           -1.76627623           -2.23398653


==> anc/Glyoxal.xyz <==
C    1.21360282            0.75840215            0.00000000
C   -1.21360282           -0.75840215            0.00000000
O    3.25581408           -0.26453186            0.00000000
O   -3.25581408            0.26453186            0.00000000
H    0.96135276            2.81883243            0.00000000
H   -0.96135276           -2.81883243            0.00000000


==> anc/Hexatriene.xyz <==
C    1.14024826            0.56596845            0.00000000
C   -1.14024826           -0.56596845            0.00000000
C    3.51540649           -0.78907931            0.00000000
C   -3.51540649            0.78907931            0.00000000
C    5.78668151            0.33754155            0.00000000
C   -5.78668151           -0.33754155            0.00000000
H    1.23448067            2.61584039            0.00000000
H   -1.23448067           -2.61584039            0.00000000
H    3.40773630           -2.83459321            0.00000000
H   -3.40773630            2.83459321            0.00000000
H    5.95047109            2.37626316            0.00000000
H   -5.95047109           -2.37626316            0.00000000
H    7.51470672           -0.74809921            0.00000000
H   -7.51470672            0.74809921            0.00000000


==> anc/Naphthalene.xyz <==
C    0.00000000            1.33999524            0.00000000
C    0.00000000           -1.33999524            0.00000000
C    2.33779858            2.63841577            0.00000000
C   -2.33779858            2.63841577            0.00000000
C    2.33779858           -2.63841577            0.00000000
C   -2.33779858           -2.63841577            0.00000000
C    4.57964958            1.33587048            0.00000000
C   -4.57964958            1.33587048            0.00000000
C    4.57964958           -1.33587048            0.00000000
C   -4.57964958           -1.33587048            0.00000000
H    2.32888235            4.67949410            0.00000000
H   -2.32888235            4.67949410            0.00000000
H    2.32888235           -4.67949410            0.00000000
H   -2.32888235           -4.67949410            0.00000000
H    6.34884007            2.34551705            0.00000000
H   -6.34884007            2.34551705            0.00000000
H    6.34884007           -2.34551705            0.00000000
H   -6.34884007           -2.34551705            0.00000000


==> anc/Nitrosomethane.xyz <==
C    -1.78426612            0.00000000           -1.07224050
N    -0.00541753            0.00000000            1.08060391
O     2.18814985            0.00000000            0.43452135
H    -0.77343975            0.00000000           -2.86415606
H    -2.97471478            1.66801808           -0.86424584
H    -2.97471478           -1.66801808           -0.86424584


==> anc/Nitrous_acid.xyz <==
H    -3.27788005            0.93588010            0.00000000
N     0.29308547            0.93895729            0.00000000
O    -2.05678600           -0.42335161            0.00000000
O     2.00673459           -0.45764664            0.00000000


==> anc/Nitroxyl.xyz <==
O     0.21099695            0.00000000            2.15462460
N    -0.44776863            0.00000000           -0.03589263
H     1.18163475            0.00000000           -1.17386890


==> anc/Octatetraene.xyz <==
C     1.19649232            0.64794934            0.00000000
C    -1.19649232           -0.64794934            0.00000000
C     3.45745137           -0.52964709            0.00000000
C    -3.45745137            0.52964709            0.00000000
C     5.85705040            0.77625595            0.00000000
C    -5.85705040           -0.77625595            0.00000000
C     8.10525884           -0.39700663            0.00000000
C    -8.10525884            0.39700663            0.00000000
H     1.14813002            2.69304901            0.00000000
H    -1.14813002           -2.69304901            0.00000000
H     3.50962357           -2.57436634            0.00000000
H    -3.50962357            2.57436634            0.00000000
H     5.78969253            2.81832245            0.00000000
H    -5.78969253           -2.81832245            0.00000000
H     8.22516217           -2.43500100            0.00000000
H    -8.22516217            2.43500100            0.00000000
H     9.85247043            0.65022932            0.00000000
H    -9.85247043           -0.65022932            0.00000000


==> anc/Oxalyl_fluoride.xyz <==
C    -1.39903565            0.34476183            0.00000000
C     1.39903565           -0.34476183            0.00000000
O    -2.24825627            2.40855549            0.00000000
O     2.24825627           -2.40855549            0.00000000
F    -2.78737061           -1.74488227            0.00000000
F     2.78737061            1.74488227            0.00000000


==> anc/Pyrazine.xyz <==
C    0.00000000            2.13188686            1.31510863
C    0.00000000           -2.13188686            1.31510863
C    0.00000000            2.13188686           -1.31510863
C    0.00000000           -2.13188686           -1.31510863
N    0.00000000            0.00000000            2.66620111
N    0.00000000            0.00000000           -2.66620111
H    0.00000000            3.88751412            2.35234226
H    0.00000000           -3.88751412            2.35234226
H    0.00000000            3.88751412           -2.35234226
H    0.00000000           -3.88751412           -2.35234226


==> anc/Tetrazine.xyz <==
C    0.00000000            0.00000000            2.38208164
C    0.00000000            0.00000000           -2.38208164
N    2.25673244            0.00000000            1.24973261
N   -2.25673244            0.00000000            1.24973261
N    2.25673244            0.00000000           -1.24973261
N   -2.25673244            0.00000000           -1.24973261
H    0.00000000            0.00000000            4.41850901
H    0.00000000            0.00000000           -4.41850901

